Machine Learning CICY Threefolds

The latest techniques from Neural Networks and Support Vector Machines (SVM) are used to investigate geometric properties of Complete Intersection Calabi-Yau (CICY) threefolds, a class of manifolds that facilitate string model building. An advanced neural network classifier and SVM are employed to (1) learn Hodge numbers and report a remarkable improvement over previous efforts, (2) query for favourability, and (3) predict discrete symmetries, a highly imbalanced problem to which both Synthetic Minority Oversampling Technique (SMOTE) and permutations of the CICY matrix are used to decrease the class imbalance and improve performance. In each case study, we employ a genetic algorithm to optimise the hyperparameters of the neural network. We demonstrate that our approach provides quick diagnostic tools capable of shortlisting quasi-realistic string models based on compactification over smooth CICYs and further supports the paradigm that classes of problems in algebraic geometry can be machine learned.

==> Images/ex_ROC.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import numpy as np
import scipy as sp
import matplotlib.pyplot as plt
import pandas as pd

x = np.arange(0,1,0.001)
plt.plot(x,np.power(x,0.05),label='Better ROC curve')
plt.plot(x,np.power(x,0.3),label='Typical ROC curve')
plt.plot(x,x,'--',label='Random guess ROC curve')
plt.xlabel('False Positive Rate')
plt.ylabel('True Positive Rate')
plt.title('Typical ROC curves')
plt.legend()
plt.savefig('ex_roc.pdf')
plt.show()


